Investigating the Bulge Morphology of Dual AGN Host Galaxies from the GOTHIC survey

We present a structural analysis of bulges in dual active galactic nuclei (AGN) host galaxies. Dual AGN arise in galaxy mergers where both supermassive black holes (SMBHs) are actively accreting. The AGN are typically embedded in compact bulges, which appear as luminous nuclei in optical images. Galaxy mergers can result in bulge growth, often via star formation. The bulges can be disky (pseudobulges), classical bulges, or belong to elliptical galaxies. Using SDSS DR18 gri images and GALFIT modelling, we performed 2D decomposition for 131 dual AGN bulges (comprising 61 galaxy pairs and 3 galaxy triplets) identified in the GOTHIC survey. We derived s\'ersic indices, luminosities, masses, and scalelengths of the bulges. Most bulges (105/131) are classical, with s\'ersic indices lying between $n=2$ and $n=8$. Among these, 64% are elliptical galaxies, while the remainder are classical bulges in disc galaxies. Only $\sim$20% of the sample exhibit pseudobulges. Bulge masses span $1.5\times10^9$ to $1.4\times10^{12}\,M_\odot$, with the most massive systems being ellipticals. Galaxy type matching shows that elliptical--elliptical (E--E) and elliptical--disc (E--D) mergers dominate over disc--disc (D--D) mergers. At least one galaxy in two-thirds of the dual AGN systems is elliptical and only $\sim$30% involve two disc galaxies. Although our sample is limited, our results suggest that dual AGN preferentially occur in evolved, red, quenched systems, that typically form via major mergers. They are predominantly hosted in classical bulges or elliptical galaxies rather than star-forming disc galaxies.

==> anc/table1.txt <==
# Table 1. Galaxy structural parameters from GALFIT
#-------------------------------------------------------------------------------------------------------

# (1)  objID   – Unique SDSS identifier
# (2)  g_b     – g band magnitude of the bulge
# (3)  r_b     – r band magnitude of the bulge
# (4)  g_d     – g band magnitude of the disk
# (5)  r_d     – r band magnitude of the disk
# (6)  g_b_Ex. – Extinction corrected g band bulge magnitude
# (7)  r_b_Ex. – Extinction corrected r band bulge magnitude
# (8)  g_d_Ex. – Extinction corrected g band disk magnitude
# (9)  r_d_Ex. – Extinction corrected r band disk magnitude
# (10) g_b_K   – Extinction corrected + K corrected  g band bulge magnitude
# (11) r_b_K   – Extinction corrected + K corrected r band bulge magnitude
# (12) g_d_K   – Extinction corrected + K corrected g band disk magnitude
# (13) r_d_K   – Extinction corrected + K corrected r band disk magnitude
# (14) (g-r)_b - g-r color for the bulge after extinction and K-corrections
# (15) (g-r)_d - g-r color for the disk after extinction and K-corrections
# (16) Mass_b  - Stellar mass of bulge with a scaling (x 10^11 M⊙)
# (17) Mass_d  - Stellar mass of disk with a scaling (x 10^11 M⊙)

#-------------------------------------------------------------------------------------------------------

Description : This table shows the values required in calculating the stellar mass of a galaxy. 
              This involves two steps of correction:  the Extinction correction and K-correction on the 
              magnitudes obtained from GALFIT.  We used only sérsic funcciton and exponential models for
              fitting, where the sérsic essentially fits the bulge component and the exponential model
              fits the disk component wherever it was necessary.
#--------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
              objid        g_b        r_b        g_d        r_d    g_b_Ex.    r_b_Ex.    g_d_Ex.    r_d_Ex.      g_b_K      r_b_K      g_d_K      r_d_K    (g-r)_b    (g-r)_d     Mass_b     Mass_d
#--------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
1237650762394959890      16.35      15.36        ...        ...      16.27      15.31        ...        ...      16.06      15.23        ...        ...      0.833        ...      4.277        ...
1237650762394959891      17.46      16.62        ...        ...      17.38      16.57        ...        ...      17.20      16.50        ...        ...      0.705        ...      0.973        ...
#--------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
1237651252018151487      16.75      15.80        ...        ...      16.62      15.71        ...        ...      16.43      15.64        ...        ...      0.794        ...      2.355        ...
1237651252018151484      16.28      15.26        ...        ...      16.15      15.17        ...        ...      15.96      15.10        ...        ...      0.860        ...      4.224        ...
#--------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
1237652600110383328      18.17      17.36        ...        ...      18.01      17.25        ...        ...      17.83      17.23        ...        ...      0.596        ...      1.499        ...
1237652600110383327      18.81      17.90        ...        ...      18.65      17.79        ...        ...      18.38      17.73        ...        ...      0.653        ...      1.383        ...
#--------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
1237653441374453925      20.06      18.54      16.41       15.6      19.96      18.47      16.31      15.53      20.10      18.49      16.16      15.47      1.609      0.688      0.960       1.86
1237653441374453924      17.27      16.37        ...        ...      17.17      16.30        ...        ...      17.00      16.24        ...        ...      0.768        ...      1.092        ...
#--------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
1237654382516240489      18.43      17.13      17.49      16.47      18.30      17.04      17.36      16.38      17.91      16.90      17.04      16.27      1.008      0.769      3.601      3.102
1237654382516240490      18.81      17.75        ...        ...      18.68      17.66        ...        ...      18.35      17.55        ...        ...      0.801        ...      1.247        ...
#--------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
1237654880736968887      17.72      16.97        ...        ...      17.61      16.90        ...        ...      17.46      16.84        ...        ...      0.616        ...      0.924        ...
1237654880736968888      18.41      17.66        ...        ...      18.30      17.59        ...        ...      18.15      17.53        ...        ...      0.616        ...      0.443        ...
#--------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
1237655369279733929      18.19      17.39        ...        ...      18.16      17.37        ...        ...      18.00      17.30        ...        ...      0.694        ...      0.380        ...
1237655369279733928      19.02      17.72      17.03      16.42      18.99      17.70         17       16.4      18.90      17.65       16.9      16.35      1.244      0.549      0.917      0.699
#--------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
1237656567582294308      17.15      16.32        ...        ...      16.73      16.03        ...        ...      16.68      16.00        ...        ...      0.681        ...      0.148        ...
1237656567582294307      16.39      15.41        ...        ...      15.97      15.12        ...        ...      15.92      15.09        ...        ...      0.828        ...      0.511        ...
#--------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
1237656567585833094      17.80      16.79      16.39      15.41      17.57      16.63      16.16      15.25      17.44      16.58      16.03       15.2      0.861      0.831      0.653       2.13
1237656567585833097      18.67      17.03      17.14      16.28      18.44      16.87      16.91      16.12      18.80      16.95      16.79      16.07      1.846      0.718      4.048       0.73
#--------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
1237657628432531602      16.53      15.58        ...        ...      16.34      15.45        ...        ...      16.15      15.38        ...        ...      0.773        ...      3.051        ...
1237657628432531603      18.24      17.21        ...        ...      18.05      17.08        ...        ...      17.85      17.01        ...        ...      0.846        ...      0.783        ...
#--------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
1237658424090493081      17.39      16.48        ...        ...      17.28      16.40        ...        ...      17.11      16.34        ...        ...      0.770        ...      1.090        ...
1237658424090493080      17.52      16.79        ...        ...      17.41      16.71        ...        ...      17.28      16.66        ...        ...      0.622        ...      0.558        ...
#--------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
1237659119862939753      17.60      16.58        ...        ...      17.51      16.52        ...        ...      17.15      16.40        ...        ...      0.751        ...      4.069        ...
1237659119862939754      18.23      17.22        ...        ...      18.14      17.16        ...        ...      17.79      17.05        ...        ...      0.744        ...      2.406        ...
#--------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
1237659119864774676      18.48      17.42        ...        ...      18.41      17.37        ...        ...      18.13      17.27        ...        ...      0.860        ...      1.166        ...
1237659119864774675      18.59      17.09       17.4      16.61      18.52      17.04      17.33      16.56      18.44      17.00      17.15       16.5      1.433       0.65      5.038      1.238
#--------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
1237660241385029806      16.99      16.17        ...        ...      16.73      15.99        ...        ...      16.58      15.93        ...        ...      0.653        ...      1.147        ...
1237660241385029810      19.07      18.04        ...        ...      18.80      17.86        ...        ...      18.62      17.79        ...        ...      0.834        ...      0.302        ...
#--------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
1237661086415585604      16.52      15.55      14.94      14.06      16.37      15.44      14.79      13.95      16.27      15.40      14.68      13.91      0.866      0.775      1.213      4.098
1237661086415585607      16.63      15.73        ...        ...      16.48      15.62        ...        ...      16.37      15.58        ...        ...      0.793        ...      0.971        ...
#--------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
1237661382778093715      16.68      15.76      16.87      16.03      16.64      15.73      16.83         16      16.47      15.66      16.67      15.94      0.803      0.731      1.797      1.308
1237661382778093716      17.24      16.38        ...        ...      17.20      16.35        ...        ...      17.04      16.29        ...        ...      0.750        ...      0.975        ...
#--------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
1237661812275347597      18.79      18.31      18.15      17.14      18.70      18.25      18.06      17.08      18.66      18.23      17.82      16.99      0.435      0.827      0.445      0.358
1237661812275347598      18.42      17.59        ...        ...      18.33      17.53        ...        ...      18.14      17.46        ...        ...      0.681        ...      0.570        ...
#--------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
1237661850411204730      18.54      17.55      18.02      17.13      18.47      17.50      17.95      17.08      18.28      17.43      17.77      17.02      0.850      0.758      0.487      0.588
1237661850411204729      16.70      15.82        ...        ...      16.63      15.77        ...        ...      16.45      15.71        ...        ...      0.748        ...      1.958        ...
#--------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
1237661871330361452      17.44      16.44        ...        ...      17.38      16.40        ...        ...      17.09      16.30        ...        ...      0.790        ...      3.115        ...
1237661871330361453      16.84      15.80        ...        ...      16.78      15.76        ...        ...      16.47      15.65        ...        ...      0.822        ...      5.823        ...
#--------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
1237661957762842806      18.98      17.64      18.62      17.66      18.93      17.61      18.57      17.63      18.51      17.46      18.26      17.53      1.051      0.735      2.726      0.867
1237661957762842807      19.23      18.12      19.34      18.45      19.18      18.09      19.29      18.42      18.79      17.95      19.03      18.33      0.840      0.691      1.016      0.522
#--------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
1237662194541002843      16.32      15.36        ...        ...      16.28      15.33        ...        ...      16.09      15.26        ...        ...      0.832        ...      3.561        ...
1237662194541002844      17.36      16.70      17.57      16.55      17.32      16.67      17.53      16.52      17.20      16.62      17.34      16.45      0.583      0.889      0.818       0.37
#--------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
1237662335178178801      16.37      15.43        ...        ...      16.31      15.39        ...        ...      16.15      15.32        ...        ...      0.824        ...      2.310        ...
1237662335178178802      17.89      17.04        ...        ...      17.83      17.00        ...        ...      17.68      16.94        ...        ...      0.741        ...      0.478        ...
#--------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
1237662336792920257      17.33      16.31      17.05      16.27      17.23      16.24      16.95       16.2      17.06      16.17      16.81      16.15      0.882      0.666      1.387      0.987
1237662336792920258      18.14      17.17      18.41      17.81      18.04      17.10      18.31      17.74      17.87      17.04      18.23       17.7      0.834      0.531      0.597      0.147
#--------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
1237662498390737019      17.38      16.36        ...        ...      17.32      16.32        ...        ...      16.95      16.21        ...        ...      0.745        ...      5.926        ...
1237662498390737020      18.60      17.33        ...        ...      18.54      17.29        ...        ...      18.04      17.12        ...        ...      0.919        ...      3.212        ...
#--------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
1237663783122370707      19.72      18.81        ...        ...      19.61      18.74        ...        ...      19.32      18.68        ...        ...      0.641        ...      1.081        ...
1237663783122370706      18.45      17.11        ...        ...      18.34      17.04        ...        ...      17.70      16.82        ...        ...      0.875        ...      5.997        ...
#--------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
1237663783136985125      17.67      16.73        ...        ...      17.57      16.66        ...        ...      17.30      16.57        ...        ...      0.726        ...      2.176        ...
1237663783136985126      18.78      17.80        ...        ...      18.68      17.73        ...        ...      18.39      17.63        ...        ...      0.755        ...      0.987        ...
#--------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
1237663783674183846      19.71      18.69       18.7      17.85      19.62      18.63      18.61      17.79      19.33      18.53      18.39      17.72      0.799      0.677      0.417      0.626
1237663783674183847      18.65      17.94        ...        ...      18.56      17.88        ...        ...      18.42      17.84        ...        ...      0.586        ...      0.433        ...
#--------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
1237663784200831188      17.27      16.47        ...        ...      17.19      16.42        ...        ...      17.04      16.36        ...        ...      0.684        ...      0.866        ...
1237663784200831189      20.73      19.51      18.52       17.9      20.65      19.46      18.44      17.85      20.51      19.40      18.35       17.8      1.112      0.547      0.157       0.17
#--------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
1237665428091240506      17.56      16.55        ...        ...      17.52      16.52        ...        ...      17.17      16.41        ...        ...      0.761        ...      4.053        ...
1237665428091240507      18.16      17.23        ...        ...      18.12      17.20        ...        ...      17.82      17.11        ...        ...      0.710        ...      2.048        ...
#--------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
1237665440439336991      17.09      16.10      16.72      16.15      17.01      16.05      16.64       16.1      16.87      15.99      16.57      16.06      0.879      0.518      1.324      0.561
1237665440439336990      16.96      15.80      16.02      15.09      16.88      15.75      15.94      15.04      16.76      15.69      15.78      14.97      1.064       0.81      2.949      3.153
#--------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
1237665531723579490      19.95      18.75      18.29       17.5      19.83      18.67      18.17      17.42      19.43      18.53      17.99      17.37      0.902      0.619      0.654       0.99
1237665531723579489      19.48      18.09      17.56      16.77      19.36      18.01      17.44      16.69      18.95      17.87      17.26      16.64      1.086      0.618      1.784      2.044
#--------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
1237665566082269200      17.51      16.50      17.52      16.56      17.34      16.39      17.35      16.45      17.10      16.30      17.12      16.36      0.802      0.761      1.754       1.85
1237665566082269201      18.25      17.25        ...        ...      18.08      17.14        ...        ...      17.84      17.05        ...        ...      0.794        ...      0.900        ...
#--------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
1237667736133828618      18.11      17.15      16.64      15.73      18.03      17.09      16.56      15.67      17.78      17.01      16.33      15.59      0.778      0.738      1.122      3.628
1237667736133828619      17.54      16.50        ...        ...      17.46      16.44        ...        ...      17.19      16.35        ...        ...      0.844        ...      2.486        ...
#--------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
1237667781774934220      18.26      17.22        ...        ...      18.18      17.17        ...        ...      17.90      17.07        ...        ...      0.834        ...      1.279        ...
1237667781774934219      18.40      17.67      17.24      16.33      18.32      17.62      17.16      16.28      18.17      17.56      16.92      16.19      0.606      0.731      0.498      2.193
#--------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
1237667783929299179      16.56      15.59      16.18      15.39      16.43      15.50      16.05       15.3      16.32      15.45      15.95      15.25      0.865      0.692      1.291      1.239
1237667783929299180      17.45      16.56      16.79      15.98      17.32      16.47      16.66      15.89      17.21      16.42      16.55      15.84      0.786      0.712      0.476      0.677
#--------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
1237661465992626517      16.93      15.86        ...        ...      16.67      15.68        ...        ...      16.52      15.62        ...        ...      0.895        ...      2.083        ...
1237661465992626516      18.57      17.53      18.67      17.74      18.31      17.35      18.41      17.56      18.16      17.29      18.27       17.5      0.869      0.763      0.412      0.269
#--------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
1237667916494012508      17.23      16.18      17.31       16.6      17.15      16.12      17.23      16.54      16.99      16.06      17.11      16.49      0.928      0.619      1.409      0.622
1237667916494012509      17.37      16.33      17.47      16.67      17.29      16.27      17.39      16.61      17.13      16.21      17.25      16.56      0.920      0.692      1.214      0.596
#--------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
1237668271362211975      17.14      16.19        ...        ...      17.06      16.13        ...        ...      16.84      16.05        ...        ...      0.784        ...      2.278        ...
1237668271362211976      19.00      18.20      18.59      17.74      18.92      18.14      18.51      17.68      18.74      18.08      18.31      17.61      0.664      0.702      0.262      0.407
#--------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
1237668298204446939      18.61      17.70      17.41      16.51      18.48      17.61      17.28      16.42      18.23      17.53      17.04      16.34      0.702      0.695      0.950      2.429
1237668298204446938      18.86      18.10       20.2      19.53      18.73      18.01      20.07      19.44      18.57      17.96      19.96      19.41      0.605      0.547      0.363      0.303
#--------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
1237668589722534074      19.08      17.94        ...        ...      18.97      17.86        ...        ...      18.53      17.72        ...        ...      0.812        ...      1.932        ...
1237668589722534078      18.46      17.59        ...        ...      18.35      17.51        ...        ...      18.10      17.45        ...        ...      0.650        ...      1.351        ...
#--------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
1237668672938115205      17.98      16.86      18.45      17.48      17.95      16.84      18.42      17.46      17.55      16.70       18.1      17.35      0.846      0.742      3.458       1.12
1237668672938115206      18.58      17.54        ...        ...      18.55      17.52        ...        ...      18.19      17.40        ...        ...      0.790        ...      1.514        ...
#--------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
1237670964313456852      17.28      16.16      16.82      15.93      17.14      16.06      16.68      15.83      16.94      15.99       16.5      15.76      0.958      0.736      2.324      1.447
1237670964313456853      17.47      16.50      17.22      16.48      17.33      16.40      17.08      16.38      17.13      16.33      16.94      16.33      0.802      0.616      1.323       1.28
#--------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
1237670965383266433      17.81      16.86      16.94      16.22      17.70      16.79      16.83      16.15      17.66      16.76      16.78      16.12      0.896      0.666      0.150      0.163
1237670965383266430      18.04      16.97      15.97      15.18      17.93      16.90      15.86      15.11      17.91      16.88      15.81      15.08      1.031       0.73      0.224       0.54
#--------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
1237671931208925417      18.06      17.13        ...        ...      17.94      17.05        ...        ...      17.76      16.98        ...        ...      0.783        ...      0.635        ...
1237671931208925416      15.96      15.07        ...        ...      15.84      14.99        ...        ...      15.67      14.92        ...        ...      0.748        ...      3.900        ...
#--------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
1237674649921061067      17.49      16.61        ...        ...      17.33      16.50        ...        ...      17.13      16.43        ...        ...      0.699        ...      1.390        ...
1237674649921061068      17.53      16.46      17.76      16.73      17.37      16.35       17.6      16.62      17.12      16.26      17.36      16.53      0.860      0.824      1.963      2.018
#--------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
1237667915957665835      17.97      16.87       16.4      15.69      17.84      16.78      16.27       15.6      17.70      16.72      16.16      15.55      0.973       0.61      0.961      1.244
1237667915957665832      16.71      15.65      16.46       15.6      16.59      15.56      16.34      15.51      16.43      15.50      16.19      15.45      0.928      0.733      2.779      1.717
#--------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
1237667252917895554      19.16      18.35      18.19      17.27      19.06      18.28      18.09       17.2      18.86      18.24       17.8      17.12      0.615      0.678      0.829      1.897
1237667252917895553      17.61      16.40        ...        ...      17.51      16.33        ...        ...      17.03      16.17        ...        ...      0.862        ...      7.874        ...
#--------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
1237655502962688659      18.52      17.58      16.16      15.39      18.40      17.49      16.04       15.3      18.35      17.47      15.98      15.27      0.879      0.707      0.082      0.381
1237655502962688660      19.60      18.90        ...        ...      19.48      18.81        ...        ...      19.43      18.78        ...        ...      0.643        ...      0.015        ...
#--------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
1237655465916104830      18.49      17.55        ...        ...      18.42      17.50        ...        ...      18.13      17.41        ...        ...      0.719        ...      1.254        ...
1237655465916104829      18.06      17.09        ...        ...      17.99      17.04        ...        ...      17.68      16.94        ...        ...      0.738        ...      2.137        ...
#--------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
1237653616938516592      17.66      16.79        ...        ...      17.57      16.73        ...        ...      17.36      16.65        ...        ...      0.703        ...      1.328        ...
1237653616938516591      18.65      17.77      17.54      16.64      18.56      17.71      17.45      16.58      18.34      17.63      17.22       16.5      0.711      0.726      0.665      1.617
#--------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
1237654382514471111      17.56      16.80      18.64      18.24      17.51      16.76      18.59       18.2      17.39      16.71      18.57      18.17      0.674      0.396      0.464       0.07
1237654382514471112      18.06      17.38      17.73      16.82      18.01      17.34      17.68      16.78      17.90      17.30      17.53      16.73      0.609      0.809      0.235      0.446
#--------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
1237659326018355482      17.79      16.85        ...        ...      17.74      16.81        ...        ...      17.48      16.72        ...        ...      0.756        ...      1.655        ...
1237659326018355483      18.52      17.63        ...        ...      18.47      17.59        ...        ...      18.23      17.51        ...        ...      0.717        ...      0.789        ...
#--------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
1237651273510289470      18.84      17.85        ...        ...      18.78      17.81        ...        ...      18.48      17.71        ...        ...      0.773        ...      0.815        ...
1237651273510289469      16.60      15.53        ...        ...      16.54      15.49        ...        ...      16.21      15.38        ...        ...      0.836        ...      8.517        ...
#--------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
1237655692474515648      19.22      18.03        ...        ...      19.07      17.92        ...        ...      18.56      17.76        ...        ...      0.797        ...      1.704        ...
1237655692474515647      18.04      16.63        ...        ...      17.89      16.52        ...        ...      17.26      16.31        ...        ...      0.947        ...     11.025        ...
#--------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
1237660963472932915      17.87      16.60      16.17      15.54      17.72      16.50      16.02      15.44      17.72      16.48      15.95       15.4      1.239      0.556      1.102      0.695
1237660963472932916      17.27      16.73      17.93      16.35      17.12      16.63      17.78      16.25      17.07      16.59      18.11      16.31      0.485      1.792      0.237      3.682
#--------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
1237661971721945220      18.08      17.30      17.95      16.89      18.00      17.24      17.87      16.83      17.85      17.18      17.68      16.76      0.666      0.921      0.436      0.983
1237661971721945221      18.43      17.11      16.92      16.29      18.35      17.05      16.84      16.23      18.26      17.01      16.74      16.19      1.251      0.552      1.592      0.743
#--------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
1237673807580693064      17.07      15.99        ...        ...      16.98      15.93        ...        ...      16.59      15.80        ...        ...      0.791        ...      7.812        ...
1237673807580693069      18.38      17.31        ...        ...      18.29      17.25        ...        ...      17.92      17.13        ...        ...      0.791        ...      2.151        ...
#--------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
1237652600635851575      18.06      17.00      18.92      17.74      17.91      16.89      18.77      17.63      17.50      16.78      18.26      17.47      0.722      0.789      4.383      2.318
1237652600635851576      19.56      18.25      19.54      18.23      19.41      18.14      19.39      18.12      18.81      17.95      18.79      17.93      0.864      0.864      2.132      2.193
#--------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
1237657191979286606      17.80      16.94      17.95      16.91      17.71      16.88      17.86      16.85      17.52      16.81      17.63      16.77      0.711      0.866      0.950      1.356
1237657191979286607      18.55      17.47      17.89         17      18.46      17.41       17.8      16.94      18.23      17.32       17.6      16.87      0.905      0.735      0.900       0.88
#--------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
1237661418748444829      18.69      17.20      17.49      16.82      18.66      17.18      17.46       16.8      18.51      17.12      17.33      16.76      1.390      0.573      4.309      1.007
1237661418748444830      17.64      16.82        ...        ...      17.61      16.80        ...        ...      17.40      16.73        ...        ...      0.672        ...      1.448        ...
#--------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
1237661812274233472      17.22      16.29        ...        ...      17.13      16.23        ...        ...      16.97      16.16        ...        ...      0.808        ...      1.032        ...
1237661812274233471      17.45      16.90      16.59      15.92      17.36      16.84       16.5      15.86      17.29      16.80       16.4      15.81      0.498      0.588      0.350      0.841
1237661812274233474†       NaN        NaN        NaN        NaN        NaN        NaN        NaN        NaN        NaN        NaN        NaN        NaN        NaN        NaN      0.000          0
#--------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
1237663542608920720      19.13      17.96        ...        ...      18.85      17.77        ...        ...      18.44      17.63        ...        ...      0.812        ...      1.612        ...
1237663542608920724      19.22      18.38        ...        ...      18.94      18.19        ...        ...      18.76      18.15        ...        ...      0.610        ...      0.339        ...
1237663542608920721      18.44      17.20        ...        ...      18.16      17.01        ...        ...      17.72      16.86        ...        ...      0.862        ...      2.968        ...
#--------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
1237667736133107731      19.24      18.25      17.03      15.95      19.15      18.18      16.94      15.88      18.88      18.09      16.65      15.78      0.788      0.865      0.477      4.427
1237667736133107730      17.35      16.31        ...        ...      17.26      16.25        ...        ...      16.98      16.15        ...        ...      0.830        ...      2.954        ...
1237667736133107729      17.36      16.39        ...        ...      17.27      16.33        ...        ...      17.01      16.23        ...        ...      0.774        ...      2.514        ...
#--------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
1237668299280089195      17.38      16.53      17.58      16.71      17.27      16.45      17.47      16.63      17.13      16.40      17.33      16.58      0.733      0.751      0.775      0.549
1237668299280089196      17.95      17.27        ...        ...      17.84      17.19        ...        ...      17.74      17.15        ...        ...      0.592        ...      0.291        ...
1237668299280089194      17.12      16.18      17.04      16.16      17.01      16.10      16.93      16.08      16.86      16.04      16.78      16.02      0.814      0.758      1.129      1.119
#--------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------

footnote
#-------------------------------------------------------------------------------------------------------
† This source does not have spectroscopic data available in SDSS hence can't perform corrections and 
calculate the mass for this source. But since this source was present in between the other two samples
masking was not a feasible option and hence this was fit in the GALFIT.

==> anc/table2.txt <==
# Table 2. Galaxy morphological parameters from GALFIT

#-------------------------------------------------------------------------------------------------------

# (1) objID – Unique SDSS identifier 
# (2) ED   - Presence of Exponential disk (Whether exponential model is used for fitting in GALFIT)
# (3) DC   - Disk combination
# (4) n    - Sérsic index
# (5) BT   - Bulge type based on the value of sersic index [Pseudo (n<2) ; Classical (n>2)]
# (6) BP   - Bulge pair 
# (7) Mass - The sum of Bulge stellar mass and Disk stellar mass with the scaling (x 10^11 M⊙)
# (8) MR   - Mass ratio taken as the ratio of the higher stellar mass to the lower stellar mass

#-------------------------------------------------------------------------------------------------------

Description : A table representing the merging galaxy pairs. 
              The combinations are Galaxy type (Ellipticals or Disky);
              Bulge type (Classical or Pseudo); 
              Mass Ratio (Major merger if mass ratios < 3, Minor merger for values > 3)
#-------------------------------------------------------------------------------------------
              objID       ED              DC       n           BT       BP     Mass       MR
#-------------------------------------------------------------------------------------------
1237650762394959890       No       elip-elip     5.87   Classical      C-C    4.277    4.396
1237650762394959891       No       elip-elip     5.50   Classical      C-C    0.973    4.396
#-------------------------------------------------------------------------------------------
1237651252018151487       No       elip-elip     5.55   Classical      C-C    2.355    1.793
1237651252018151484       No       elip-elip     4.48   Classical      C-C    4.224    1.793
#-------------------------------------------------------------------------------------------
1237652600110383328       No       elip-elip     4.58   Classical      C-P    1.499    1.084
1237652600110383327       No       elip-elip     0.98      Pseudo      C-P    1.383    1.084
#-------------------------------------------------------------------------------------------
1237653441374453925      Yes       disk-elip     1.03      Pseudo      C-P     2.82    2.582
1237653441374453924       No       disk-elip     3.76   Classical      C-P    1.092    2.582
#-------------------------------------------------------------------------------------------
1237654382516240489      Yes       disk-elip     4.14   Classical      C-C    6.702    5.377
1237654382516240490       No       disk-elip     7.79   Classical      C-C    1.247    5.377
#-------------------------------------------------------------------------------------------
1237654880736968887       No       elip-elip     2.44   Classical      C-P    0.924    2.087
1237654880736968888       No       elip-elip     1.52      Pseudo      C-P    0.443    2.087
#-------------------------------------------------------------------------------------------
1237655369279733929       No       disk-elip     2.26   Classical      C-C     0.38    4.248
1237655369279733928      Yes       disk-elip     7.33   Classical      C-C    1.615    4.248
#-------------------------------------------------------------------------------------------
1237656567582294308       No       elip-elip     3.34   Classical      C-C    0.148    3.454
1237656567582294307       No       elip-elip     5.30   Classical      C-C    0.511    3.454
#-------------------------------------------------------------------------------------------
1237656567585833094      Yes       disk-disk     2.25   Classical      C-C    2.784    1.717
1237656567585833097      Yes       disk-disk     3.59   Classical      C-C    4.778    1.717
#-------------------------------------------------------------------------------------------
1237657628432531602       No       elip-elip     4.70   Classical      C-C    3.051    3.898
1237657628432531603       No       elip-elip     2.83   Classical      C-C    0.783    3.898
#-------------------------------------------------------------------------------------------
1237658424090493081       No       elip-elip     2.12   Classical      C-C     1.09    1.956
1237658424090493080       No       elip-elip     2.46   Classical      C-C    0.558    1.956
#-------------------------------------------------------------------------------------------
1237659119862939753       No       elip-elip     1.91      Pseudo      C-P    4.069    1.691
1237659119862939754       No       elip-elip     3.69   Classical      C-P    2.406    1.691
#-------------------------------------------------------------------------------------------
1237659119864774676       No       disk-elip     6.18   Classical      C-C    1.166    5.381
1237659119864774675      Yes       disk-elip     2.79   Classical      C-C    6.277    5.381
#-------------------------------------------------------------------------------------------
1237660241385029806       No       elip-elip     3.88   Classical      C-P    1.147    3.801
1237660241385029810       No       elip-elip     0.79      Pseudo      C-P    0.302    3.801
#-------------------------------------------------------------------------------------------
1237661086415585604      Yes       disk-elip     1.39      Pseudo      C-P    5.311    5.467
1237661086415585607       No       disk-elip     2.64   Classical      C-P    0.971    5.467
#-------------------------------------------------------------------------------------------
1237661382778093715      Yes       disk-elip     2.97   Classical      C-C    3.106    3.185
1237661382778093716       No       disk-elip     3.97   Classical      C-C    0.975    3.185
#-------------------------------------------------------------------------------------------
1237661812275347597      Yes       disk-elip     0.55      Pseudo      C-P    0.803    1.407
1237661812275347598       No       disk-elip     4.52   Classical      C-P     0.57    1.407
#-------------------------------------------------------------------------------------------
1237661850411204730      Yes       disk-elip     1.02      Pseudo      C-P    1.075    1.821
1237661850411204729       No       disk-elip     2.81   Classical      C-P    1.958    1.821
#-------------------------------------------------------------------------------------------
1237661871330361452       No       elip-elip     4.85   Classical      C-C    3.115    1.869
1237661871330361453       No       elip-elip     2.67   Classical      C-C    5.823    1.869
#-------------------------------------------------------------------------------------------
1237661957762842806      Yes       disk-disk     3.98   Classical      C-C    3.593    2.335
1237661957762842807      Yes       disk-disk     4.81   Classical      C-C    1.539    2.335
#-------------------------------------------------------------------------------------------
1237662194541002843       No       disk-elip     3.59   Classical      C-P    3.561    2.998
1237662194541002844      Yes       disk-elip     1.69      Pseudo      C-P    1.188    2.998
#-------------------------------------------------------------------------------------------
1237662335178178801       No       elip-elip     4.35   Classical      C-C     2.31    4.831
1237662335178178802       No       elip-elip     3.63   Classical      C-C    0.478    4.831
#-------------------------------------------------------------------------------------------
1237662336792920257      Yes       disk-disk     4.62   Classical      C-C    2.375    3.188
1237662336792920258      Yes       disk-disk     3.86   Classical      C-C    0.745    3.188
#-------------------------------------------------------------------------------------------
1237662498390737019       No       elip-elip     4.98   Classical      C-C    5.926    1.845
1237662498390737020       No       elip-elip     2.22   Classical      C-C    3.212    1.845
#-------------------------------------------------------------------------------------------
1237663783122370707       No       elip-elip     9.95   Classical      C-C    1.081    5.548
1237663783122370706       No       elip-elip     3.69   Classical      C-C    5.997    5.548
#-------------------------------------------------------------------------------------------
1237663783136985125       No       elip-elip     5.77   Classical      C-C    2.176    2.203
1237663783136985126       No       elip-elip     5.53   Classical      C-C    0.987    2.203
#-------------------------------------------------------------------------------------------
1237663783674183846      Yes       disk-elip     2.04   Classical      C-C    1.043    2.406
1237663783674183847       No       disk-elip     3.16   Classical      C-C    0.433    2.406
#-------------------------------------------------------------------------------------------
1237663784200831188       No       disk-elip     4.82   Classical      C-P    0.866    2.649
1237663784200831189      Yes       disk-elip     1.35      Pseudo      C-P    0.327    2.649
#-------------------------------------------------------------------------------------------
1237665428091240506       No       elip-elip     4.15   Classical      C-C    4.053    1.979
1237665428091240507       No       elip-elip     5.22   Classical      C-C    2.048    1.979
#-------------------------------------------------------------------------------------------
1237665440439336991      Yes       disk-disk     2.32   Classical      C-C    1.885    3.238
1237665440439336990      Yes       disk-disk     2.58   Classical      C-C    6.102    3.238
#-------------------------------------------------------------------------------------------
1237665531723579490      Yes       disk-disk     4.47   Classical      C-P    1.644    2.328
1237665531723579489      Yes       disk-disk     1.91      Pseudo      C-P    3.828    2.328
#-------------------------------------------------------------------------------------------
1237665566082269200      Yes       disk-elip     3.32   Classical      C-C    3.603    4.002
1237665566082269201       No       disk-elip     3.55   Classical      C-C      0.9    4.002
#-------------------------------------------------------------------------------------------
1237667736133828618      Yes       disk-elip     2.31   Classical      C-C     4.75    1.911
1237667736133828619       No       disk-elip     2.91   Classical      C-C    2.486    1.911
#-------------------------------------------------------------------------------------------
1237667781774934220       No       disk-elip     4.90   Classical      C-C    1.279    2.103
1237667781774934219      Yes       disk-elip     4.92   Classical      C-C     2.69    2.103
#-------------------------------------------------------------------------------------------
1237667783929299179      Yes       disk-disk     3.35   Classical      C-C     2.53    2.194
1237667783929299180      Yes       disk-disk     2.10   Classical      C-C    1.153    2.194
#-------------------------------------------------------------------------------------------
1237661465992626517       No       disk-disk     4.78   Classical      C-P    2.083    3.058
1237661465992626516      Yes       disk-disk     1.28      Pseudo      C-P    0.681    3.058
#-------------------------------------------------------------------------------------------
1237667916494012508      Yes       disk-disk     3.15   Classical      C-C    2.031    1.122
1237667916494012509      Yes       disk-disk     3.09   Classical      C-C     1.81    1.122
#-------------------------------------------------------------------------------------------
1237668271362211975       No       disk-elip     4.25   Classical      C-P    2.278    3.403
1237668271362211976      Yes       disk-elip     1.90      Pseudo      C-P    0.669    3.403
#-------------------------------------------------------------------------------------------
1237668298204446939      Yes       disk-disk     2.91   Classical      C-P    3.379    5.069
1237668298204446938      Yes       disk-disk     0.05      Pseudo      C-P    0.667    5.069
#-------------------------------------------------------------------------------------------
1237668589722534074       No       elip-elip     4.71   Classical      C-C    1.932     1.43
1237668589722534078       No       elip-elip     2.98   Classical      C-C    1.351     1.43
#-------------------------------------------------------------------------------------------
1237668672938115205      Yes       disk-elip     2.76   Classical      C-C    4.578    3.024
1237668672938115206       No       disk-elip     6.37   Classical      C-C    1.514    3.024
#-------------------------------------------------------------------------------------------
1237670964313456852      Yes       disk-disk     3.12   Classical      C-C    3.772     1.45
1237670964313456853      Yes       disk-disk     2.59   Classical      C-C    2.602     1.45
#-------------------------------------------------------------------------------------------
1237670965383266433      Yes       disk-disk     2.79   Classical      C-P    0.313     2.44
1237670965383266430      Yes       disk-disk     0.43      Pseudo      C-P    0.763     2.44
#-------------------------------------------------------------------------------------------
1237671931208925417       No       elip-elip     3.74   Classical      C-C    0.635     6.14
1237671931208925416       No       elip-elip     4.30   Classical      C-C      3.9     6.14
#-------------------------------------------------------------------------------------------
1237674649921061067       No       disk-elip     2.67   Classical      C-C     1.39    2.865
1237674649921061068      Yes       disk-elip     4.82   Classical      C-C    3.981    2.865
#-------------------------------------------------------------------------------------------
1237667915957665835      Yes       disk-disk     1.78      Pseudo      C-P    2.204     2.04
1237667915957665832      Yes       disk-disk     3.77   Classical      C-P    4.496     2.04
#-------------------------------------------------------------------------------------------
1237667252917895554      Yes       disk-elip     7.25 €lassical ~      C-C    2.726    2.888
1237667252917895553       No       disk-elip     4.16   Classical      C-C    7.874    2.888
#-------------------------------------------------------------------------------------------
1237655502962688659      Yes       disk-elip     1.02      Pseudo      C-P    0.463   29.904
1237655502962688660       No       disk-elip     2.94   Classical      C-P    0.015   29.904
#-------------------------------------------------------------------------------------------
1237655465916104830       No       elip-elip     4.91   Classical      C-P    1.254    1.704
1237655465916104829       No       elip-elip     1.92      Pseudo      C-P    2.137    1.704
#-------------------------------------------------------------------------------------------
1237653616938516592       No       disk-elip     4.99   Classical      C-P    1.328    1.718
1237653616938516591      Yes       disk-elip     1.47      Pseudo      C-P    2.282    1.718
#-------------------------------------------------------------------------------------------
1237654382514471111      Yes       disk-disk     1.16      Pseudo      C-P    0.533    1.277
1237654382514471112      Yes       disk-disk     3.21   Classical      C-P    0.681    1.277
#-------------------------------------------------------------------------------------------
1237659326018355482       No       elip-elip     3.12   Classical      C-C    1.655    2.099
1237659326018355483       No       elip-elip     2.48   Classical      C-C    0.789    2.099
#-------------------------------------------------------------------------------------------
1237651273510289470       No       elip-elip     5.18   Classical      C-C    0.815   10.449
1237651273510289469       No       elip-elip     5.58   Classical      C-C    8.517   10.449
#-------------------------------------------------------------------------------------------
1237655692474515648       No       elip-elip     2.72   Classical      C-C    1.704    6.469
1237655692474515647       No       elip-elip     2.95   Classical      C-C   11.025    6.469
#-------------------------------------------------------------------------------------------
1237660963472932915      Yes       disk-disk     2.73   Classical      C-C    1.796    2.182
1237660963472932916      Yes       disk-disk     9.81   Classical      C-C    3.919    2.182
#-------------------------------------------------------------------------------------------
1237661971721945220      Yes       disk-disk     3.73   Classical      C-C    1.419    1.645
1237661971721945221      Yes       disk-disk     3.94   Classical      C-C    2.336    1.645
#-------------------------------------------------------------------------------------------
1237673807580693064       No       elip-elip     6.04   Classical      C-C    7.812    3.632
1237673807580693069       No       elip-elip     4.94   Classical      C-C    2.151    3.632
#-------------------------------------------------------------------------------------------
1237652600635851575      Yes       disk-disk     1.44      Pseudo      P-P    6.701    1.549
1237652600635851576      Yes       disk-disk     1.50      Pseudo      P-P    4.325    1.549
#-------------------------------------------------------------------------------------------
1237657191979286606      Yes       disk-disk     3.23   Classical      C-C    2.306    1.296
1237657191979286607      Yes       disk-disk     6.94   Classical      C-C     1.78    1.296
#-------------------------------------------------------------------------------------------
1237661418748444829      Yes       disk-elip     3.36   Classical      C-C    5.316     3.67
1237661418748444830       No       disk-elip     5.47   Classical      C-C    1.448     3.67
#-------------------------------------------------------------------------------------------
1237661812274233472       No       disk-elip     3.59   Classical      C-C    1.032        ~
1237661812274233471      Yes       disk-elip     7.78   Classical      C-C    1.191        ~
1237661812274233474†      No               ~     1.59      Pseudo        ~        ~        ~
#-------------------------------------------------------------------------------------------
1237663542608920720       No  elip-elip-elip     1.27      Pseudo    C-C-P    1.612        ~
1237663542608920724       No  elip-elip-elip     2.53   Classical    C-C-P    0.339        ~
1237663542608920721       No  elip-elip-elip     2.16   Classical    C-C-P    2.968        ~
#-------------------------------------------------------------------------------------------
1237667736133107731      Yes  disk-elip-elip     1.50      Pseudo    C-C-P    4.904        ~
1237667736133107730       No  disk-elip-elip     2.49   Classical    C-C-P    2.954        ~
1237667736133107729       No  disk-elip-elip     3.97   Classical    C-C-P    2.514        ~
#-------------------------------------------------------------------------------------------
1237668299280089195      Yes  disk-disk-elip     3.79   Classical    C-C-P    1.323        ~
1237668299280089196       No  disk-disk-elip     2.76   Classical    C-C-P    0.291        ~
1237668299280089194      Yes  disk-disk-elip     1.74      Pseudo    C-C-P    2.248        ~
#-------------------------------------------------------------------------------------------

footnote
#-------------------------------------------------------------------------------------------------------
† This source does not have spectroscopic data available in SDSS hence can't perform corrections and 
calculate the mass for this source. But since this source was present in between the other two samples
masking was not a feasible option and hence this was fit in the GALFIT.
